Efficiently Sampling Multiplicative Attribute Graphs Using a Ball-Dropping Process

We introduce a novel and efficient sampling algorithm for the Multiplicative Attribute Graph Model (MAGM - Kim and Leskovec (2010)}). Our algorithm is \emph{strictly} more efficient than the algorithm proposed by Yun and Vishwanathan (2012), in the sense that our method extends the \emph{best} time complexity guarantee of their algorithm to a larger fraction of parameter space. Both in theory and in empirical evaluation on sparse graphs, our new algorithm outperforms the previous one. To design our algorithm, we first define a stochastic \emph{ball-dropping process} (BDP). Although a special case of this process was introduced as an efficient approximate sampling algorithm for the Kronecker Product Graph Model (KPGM - Leskovec et al. (2010)}), neither \emph{why} such an approximation works nor \emph{what} is the actual distribution this process is sampling from has been addressed so far to the best of our knowledge. Our rigorous treatment of the BDP enables us to clarify the rational behind a BDP approximation of KPGM, and design an efficient sampling algorithm for the MAGM.

==> bmatrix.py <==
#!/usr/bin/python
import numpy as np;

np.random.seed(1234);

boxwidth = 0.3

dim = 3
mu = 0.7

Theta = np.matrix([[.7,.85],[.85,.9]])
Thetamu = np.matrix([[.7*(1-mu)*(1-mu),.85*mu*(1-mu)],[.85*mu*(1-mu),.9*mu*mu]])
Thetamu1 = np.matrix([[.7*(1-mu),.85*(1-mu)],[.85*mu,.9*mu]])
Thetamu2 = np.matrix([[.7*(1-mu),.85*mu],[.85*(1-mu),.9*mu]])


matrix_P = Theta
matrix_PFF = Thetamu
matrix_PFI = Thetamu1
matrix_PIF = Thetamu2

for iter in range(dim-1):
    matrix_P = np.kron(matrix_P, Theta);
    matrix_PFF = np.kron(matrix_PFF, Thetamu);
    matrix_PFI = np.kron(matrix_PFI, Thetamu1);
    matrix_PIF = np.kron(matrix_PIF, Thetamu2);

n = matrix_P.shape[0];
totalheight = boxwidth * n;


feature_matrix = np.matrix(np.random.binomial(1, mu, n * dim).reshape(n, dim))
colors = feature_matrix * np.matrix(2 ** np.arange(dim).reshape(dim,1)) 

matrix_B = np.matrix(np.zeros(n * n).reshape(n, n))

exp_counts = np.exp(np.log((feature_matrix * mu + (1-feature_matrix) * (1-mu))).sum(axis=1)) * n

counts = np.zeros(n)
exps = np.zeros(n)
ctypes = np.zeros(n)
for i in range(n):
    counts[colors[i]] = counts[colors[i]] + 1
    if (exp_counts[i] >= 1.0):
        ctypes[colors[i]] = 0
    else:
        ctypes[colors[i]] = 1
    exps[colors[i]] = exp_counts[i]

    for j in range(n):
        pass
        matrix_B[colors[i],colors[j]] = matrix_B[colors[i],colors[j]] + matrix_P[colors[i],colors[j]]

print counts
max_freq = 0
max_infreq = 0

for i in range(n):

    if counts[i] == 0:
        continue

    if (ctypes[i] == 0):
        if (counts[i]/exps[i] > max_freq):
            max_freq = counts[i] / exps[i]
    else:
        if (counts[i] > max_infreq):
            max_infreq = counts[i]
    
print max_freq
print max_infreq

outfile = open('./bmatrix.tex', 'w');

for i in range(matrix_B.shape[0]):
    for j in range(matrix_B.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_B[i,j] * 5), boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));

outfile.close()

matrix_cover = matrix_PFF * max_freq * max_freq * n * n + \
    (matrix_PFI + matrix_PIF) * max_freq * max_infreq * n + \
    matrix_P * max_infreq * max_infreq

#print matrix_B
#print matrix_cover

outfile = open('./covermatrix.tex', 'w');

for i in range(matrix_B.shape[0]):
    for j in range(matrix_B.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_cover[i,j] * 5), boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));

outfile.close()

outfile = open('./ff_matrix.tex', 'w');
for i in range(matrix_B.shape[0]):
    for j in range(matrix_B.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_PFF[i,j] * n * n * 5*max_freq*max_freq*2), boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));
outfile.close()
outfile = open('./fi_matrix.tex', 'w');
for i in range(matrix_B.shape[0]):
    for j in range(matrix_B.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_PFI[i,j] * n * 5*max_freq*max_infreq*2), boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));
outfile.close()
outfile = open('./if_matrix.tex', 'w');
for i in range(matrix_B.shape[0]):
    for j in range(matrix_B.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_PIF[i,j] * n * 5*max_freq*max_infreq*2), boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));
outfile.close()
outfile = open('./ii_matrix.tex', 'w');
for i in range(matrix_B.shape[0]):
    for j in range(matrix_B.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_P[i,j] * 5*max_infreq*max_infreq), boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));
outfile.close()


outfile = open('./ratiomatrix.tex', 'w');

for i in range(matrix_B.shape[0]):
    for j in range(matrix_B.shape[1]):
        outfile.write("\draw[draw, fill=black!%d] (%f,%f) rectangle (%f, %f);\n" % \
            (int(matrix_B[i,j] / matrix_cover[i,j] * 100), boxwidth * i, totalheight - boxwidth * j,
             boxwidth * (i+1), totalheight - boxwidth * (j+1)));

outfile.close()


==> temp.R <==
mus <- seq(0,1,length=1000)
theta00 <- 0.4;
theta01 <- 0.7;
theta10 <- 0.7;
theta11 <- 0.9;

theta00 <- 0.4;
theta01 <- 0.2;
theta10 <- 0.2;
theta11 <- 0.9;

theta00 <- 0.15;
theta01 <- 0.7;
theta10 <- 0.7;
theta11 <- 0.85;

theta00 <- 0.35;
theta01 <- 0.52;
theta10 <- 0.52;
theta11 <- 0.95;

# 1
theta00 <- 0.987
theta01 <- 0.571
theta10 <- 0.571
theta11 <- 0.049

# 2
theta00 <- 0.902
theta01 <- 0.253
theta10 <- 0.221
theta11 <- 0.582


v1 <- (1-mus)^2 * theta00 + (1-mus)*mus*(theta01+theta10) + mus^2 * theta11
v2 <- ((1-mus) * theta00 + (1-mus)*theta01 + mus * theta10 + mus * theta11)/2
v3 <- rep(1,length(mus)) * (theta00 + theta01 + theta10 + theta11)/4

plot(mus, v1, type="l", col=1)
lines(mus, v2, col=2)
lines(mus, v3, col=3)

